Bias-Class Discrimination of Universal QRAM Boolean Memories

We study the discrimination of Boolean memory configurations via a fixed Universal QRAM (U-QRAM) interface. Given query access to a quantum memory storing an unknown Boolean function $f:[N]\to\{0,1\}$, we ask: what can be inferred about the bias class of $f$ (its imbalance from $1/2$, up to complement symmetry) using coherent, addressable queries? We show that for exact-weight bias classes, the induced single-query ensemble state on the address register has a two-eigenspace structure that yields closed-form expressions for the single-copy Helstrom-optimal measurement and success probability. Because complementing $f$ changes the state $|\psi\rangle$ only by a global phase, hypotheses $p$ and $1-p$ are information-theoretically identical in this model; thus the natural discriminand is the phase-bias magnitude $|\mu|$ (equivalently $\mu^2$). This goes beyond the perfect-discrimination case of Deutsch-Jozsa and complements exact-identification settings such as Bernstein-Vazirani.

==> bias_class_discrimination_qiskit.py <==
#!/usr/bin/env python3
"""
================================================================================
BIAS-CLASS DISCRIMINATION VIA U-QRAM - QISKIT IMPLEMENTATION
================================================================================

This script implements the key results from:
"Bias-Class Discrimination of Universal QRAM Boolean Memories"

We demonstrate:
1. The phase-kickback reduction (Lemma 2.5): U-QRAM produces |ψ_f⟩
2. The overlap ⟨+|ψ_f⟩ = μ (phase-bias)
3. Single-copy Helstrom discrimination (Theorem 4.1)
4. Multi-query separable strategy (Theorem 5.1)
5. Verification that k ~ Binomial(t, μ²)

USAGE:
    python bias_discrimination_qiskit.py              # Run demos (no plots saved)
    python bias_discrimination_qiskit.py --save-plots # Run demos and save plots

================================================================================
"""

import numpy as np
import argparse
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister
from qiskit_aer import AerSimulator
from scipy.stats import binom, chisquare
from itertools import combinations
from typing import List, Tuple, Optional
import matplotlib.pyplot as plt


# ==============================================================================
# U-QRAM CONSTRUCTION
# ==============================================================================

def encode_memory(f: List[int]) -> QuantumCircuit:
    """
    Encode Boolean function f into memory register as |M_f⟩ = ⊗_a |f(a)⟩.
    
    This prepares the truth-table basis state.
    """
    N = len(f)
    qc = QuantumCircuit(N, name="encode_Mf")
    for a in range(N):
        if f[a] == 1:
            qc.x(a)
    return qc


def build_uqram_circuit(n_addr: int) -> QuantumCircuit:
    """
    Build the U-QRAM unitary for n address qubits.
    
    U_UQRAM |a⟩_A |y⟩_D |m⟩_M = |a⟩_A |y ⊕ m_a⟩_D |m⟩_M
    
    This is implemented as a series of controlled-controlled-X gates:
    For each address a, control on (address=a AND m_a=1), target = D.
    """
    N = 2**n_addr
    
    addr_qubits = list(range(n_addr))
    data_qubit = n_addr
    mem_qubits = list(range(n_addr + 1, n_addr + 1 + N))
    
    total_qubits = n_addr + 1 + N
    qc = QuantumCircuit(total_qubits, name="U_UQRAM")
    
    for addr in range(N):
        # Find anti-control positions (address bits that should be 0)
        anti_controls = []
        for bit in range(n_addr):
            if (addr >> bit) & 1 == 0:
                anti_controls.append(bit)
        
        # Apply X to flip anti-control qubits
        for pos in anti_controls:
            qc.x(addr_qubits[pos])
        
        # CCX: addr (all 1s now) AND m_a → D
        controls = addr_qubits + [mem_qubits[addr]]
        qc.mcx(controls, data_qubit)
        
        # Undo X
        for pos in anti_controls:
            qc.x(addr_qubits[pos])
    
    return qc


# ==============================================================================
# PHASE-KICKBACK REDUCTION (LEMMA 2.5)
# ==============================================================================

def create_address_state_circuit(f: List[int]) -> QuantumCircuit:
    """
    Create circuit that produces the address state |ψ_f⟩ via phase kickback.
    
    Input: |0⟩_A |0⟩_D |0⟩_M
    
    Steps:
    1. Encode f into memory: |M_f⟩
    2. Prepare |+⟩_A (Hadamard on all address qubits)
    3. Prepare |−⟩_D (X then H on data qubit)
    4. Apply U_UQRAM
    
    Output on A register: |ψ_f⟩ = (1/√N) Σ_a (-1)^{f(a)} |a⟩
    """
    N = len(f)
    n_addr = int(np.log2(N))
    
    # Registers
    addr = QuantumRegister(n_addr, 'addr')
    data = QuantumRegister(1, 'data')
    mem = QuantumRegister(N, 'mem')
    
    qc = QuantumCircuit(addr, data, mem, name=f"psi_f")
    
    # 1. Encode memory
    for a in range(N):
        if f[a] == 1:
            qc.x(mem[a])
    
    # 2. Prepare |+⟩ on address register
    for i in range(n_addr):
        qc.h(addr[i])
    
    # 3. Prepare |−⟩ on data register
    qc.x(data[0])
    qc.h(data[0])
    
    # 4. Apply U_UQRAM (phase kickback)
    for a in range(N):
        anti_controls = [i for i in range(n_addr) if (a >> i) & 1 == 0]
        for pos in anti_controls:
            qc.x(addr[pos])
        
        controls = list(range(n_addr)) + [n_addr + 1 + a]  # addr + m_a
        qc.mcx(controls, n_addr)  # target = data qubit
        
        for pos in anti_controls:
            qc.x(addr[pos])
    
    return qc


def verify_address_state(f: List[int]) -> np.ndarray:
    """
    Run circuit and extract the address state |ψ_f⟩ via statevector simulation.
    
    Returns the N-dimensional statevector on the address register.
    """
    N = len(f)
    n_addr = int(np.log2(N))
    
    qc = create_address_state_circuit(f)
    
    # Use statevector simulator
    from qiskit.quantum_info import Statevector
    sv = Statevector(qc)
    
    # Trace out data and memory, keep address
    # Full state has dims: 2^n_addr × 2^1 × 2^N
    # We need to extract the address part
    
    # The state after kickback should factor as |ψ_f⟩_A ⊗ |−⟩_D ⊗ |M_f⟩_M
    # Extract coefficient pattern for address
    
    full_sv = sv.data
    total_qubits = n_addr + 1 + N
    
    # Address state (traced over data and memory)
    # Since data is |−⟩ and memory is |M_f⟩, we can pick those indices
    
    m_index = sum(f[a] << a for a in range(N))  # Memory basis index
    d_index = 1  # |−⟩ has support on |1⟩ with coeff -1/√2
    
    psi_addr = np.zeros(N, dtype=complex)
    for a in range(N):
        # Index in full state: (a, d, m) in little-endian
        # Qiskit ordering: qubit 0 is LSB
        # Order: addr (n_addr qubits), data (1 qubit), mem (N qubits)
        # Full index = a + (d << n_addr) + (m << (n_addr + 1))
        
        idx = a + (d_index << n_addr) + (m_index << (n_addr + 1))
        psi_addr[a] = full_sv[idx]
    
    # Normalize (factor out the data and memory parts)
    psi_addr = psi_addr / np.linalg.norm(psi_addr)
    
    # The expected |ψ_f⟩
    expected = np.array([(-1)**f[a] for a in range(N)]) / np.sqrt(N)
    
    return psi_addr, expected


# ==============================================================================
# HELSTROM DISCRIMINATION (THEOREM 4.1)
# ==============================================================================

def helstrom_single_query_circuit(f: List[int]) -> QuantumCircuit:
    """
    Create the single-query Helstrom discrimination circuit.
    
    This implements the operational recipe:
    1. Prepare |+⟩_A |−⟩_D
    2. Apply U_UQRAM → get |ψ_f⟩
    3. Apply H^⊗n to address register
    4. Measure in computational basis
    
    Outcome 0^n → high μ² hypothesis
    Other outcome → low μ² hypothesis
    """
    N = len(f)
    n_addr = int(np.log2(N))
    
    addr = QuantumRegister(n_addr, 'addr')
    data = QuantumRegister(1, 'data')
    mem = QuantumRegister(N, 'mem')
    c = ClassicalRegister(n_addr, 'c')
    
    qc = QuantumCircuit(addr, data, mem, c)
    
    # Encode memory
    for a in range(N):
        if f[a] == 1:
            qc.x(mem[a])
    
    # Prepare |+⟩ on address
    for i in range(n_addr):
        qc.h(addr[i])
    
    # Prepare |−⟩ on data
    qc.x(data[0])
    qc.h(data[0])
    
    # Apply U_UQRAM
    for a in range(N):
        anti_controls = [i for i in range(n_addr) if (a >> i) & 1 == 0]
        for pos in anti_controls:
            qc.x(addr[pos])
        controls = list(range(n_addr)) + [n_addr + 1 + a]
        qc.mcx(controls, n_addr)
        for pos in anti_controls:
            qc.x(addr[pos])
    
    # Apply H^⊗n to address (Helstrom measurement)
    for i in range(n_addr):
        qc.h(addr[i])
    
    # Measure address register
    qc.measure(addr, c)
    
    return qc


def run_helstrom_discrimination(
    f: List[int],
    shots: int = 10000
) -> Tuple[int, int, float]:
    """
    Run Helstrom discrimination and return statistics.
    
    Returns: (plus_count, perp_count, measured_mu_squared)
    """
    qc = helstrom_single_query_circuit(f)
    
    simulator = AerSimulator()
    job = simulator.run(qc, shots=shots)
    counts = job.result().get_counts()
    
    N = len(f)
    n_addr = int(np.log2(N))
    zero_outcome = '0' * n_addr
    
    plus_count = counts.get(zero_outcome, 0)
    perp_count = shots - plus_count
    
    measured_mu_sq = plus_count / shots
    
    return plus_count, perp_count, measured_mu_sq


# ==============================================================================
# MULTI-QUERY SEPARABLE STRATEGY (THEOREM 5.1)
# ==============================================================================

def multi_query_discrimination(
    f: List[int],
    t: int,
    shots_per_query: int = 1
) -> int:
    """
    Simulate t independent queries and count '+' outcomes.
    
    Returns k = number of '+' outcomes (should be ~ Binomial(t, μ²))
    """
    k = 0
    for _ in range(t):
        qc = helstrom_single_query_circuit(f)
        simulator = AerSimulator()
        job = simulator.run(qc, shots=1)
        counts = job.result().get_counts()
        
        N = len(f)
        n_addr = int(np.log2(N))
        zero_outcome = '0' * n_addr
        
        if zero_outcome in counts:
            k += 1
    
    return k


def verify_binomial_distribution(N: int, m: int, t: int, n_trials: int = 500):
    """
    Verify that k ~ Binomial(t, μ²) for functions in F(m).
    
    Samples random functions with weight m and runs t-query discrimination.
    """
    p = m / N
    mu = 1 - 2 * p
    mu_sq = mu ** 2
    
    # Sample functions and run multi-query
    k_samples = []
    
    for trial in range(n_trials):
        # Random function with weight m
        ones_positions = np.random.choice(N, m, replace=False)
        f = [1 if a in ones_positions else 0 for a in range(N)]
        
        # Run t queries efficiently (batch simulation)
        _, _, measured_mu_sq = run_helstrom_discrimination(f, shots=t)
        k = int(round(measured_mu_sq * t))
        k_samples.append(k)
    
    return k_samples, mu_sq


# ==============================================================================
# DEMONSTRATIONS
# ==============================================================================

def demo_phase_kickback():
    """
    Demonstrate the phase-kickback reduction (Lemma 2.5).
    """
    print("=" * 60)
    print("DEMO 1: Phase-Kickback Reduction (Lemma 2.5)")
    print("=" * 60)
    
    N = 4  # 2 address qubits
    
    # Test several functions
    test_functions = [
        [0, 0, 0, 0],  # constant 0, μ = 1
        [1, 1, 1, 1],  # constant 1, μ = -1
        [0, 0, 1, 1],  # balanced, μ = 0
        [0, 1, 0, 0],  # weight 1, μ = 0.5
    ]
    
    for f in test_functions:
        m = sum(f)
        p = m / N
        mu = 1 - 2 * p
        
        psi_measured, psi_expected = verify_address_state(f)
        
        # Check overlap with |+⟩
        plus = np.ones(N) / np.sqrt(N)
        overlap = np.vdot(plus, psi_measured)
        
        print(f"\nf = {f}")
        print(f"  Weight m = {m}, bias p = {p:.2f}, phase-bias μ = {mu:.2f}")
        print(f"  ⟨+|ψ_f⟩ = {overlap:.4f} (expected: {mu:.4f})")
        print(f"  |⟨+|ψ_f⟩|² = {abs(overlap)**2:.4f} (expected: {mu**2:.4f})")
        
        # Verify state matches
        match = np.allclose(np.abs(psi_measured), np.abs(psi_expected))
        print(f"  State matches expected: {match}")


def demo_helstrom_discrimination():
    """
    Demonstrate single-copy Helstrom discrimination (Theorem 4.1).
    """
    print("\n" + "=" * 60)
    print("DEMO 2: Single-Copy Helstrom Discrimination (Theorem 4.1)")
    print("=" * 60)
    
    N = 4
    shots = 10000
    
    # Test Deutsch-Jozsa case: constant vs balanced
    print("\nDeutsch-Jozsa case: constant (p=0) vs balanced (p=0.5)")
    
    f_constant = [0, 0, 0, 0]
    f_balanced = [0, 0, 1, 1]
    
    plus_c, perp_c, mu_sq_c = run_helstrom_discrimination(f_constant, shots)
    plus_b, perp_b, mu_sq_b = run_helstrom_discrimination(f_balanced, shots)
    
    print(f"\n  Constant f = {f_constant}:")
    print(f"    Measured μ² = {mu_sq_c:.4f} (expected: 1.0)")
    print(f"    '+' outcomes: {plus_c}/{shots}")
    
    print(f"\n  Balanced f = {f_balanced}:")
    print(f"    Measured μ² = {mu_sq_b:.4f} (expected: 0.0)")
    print(f"    '+' outcomes: {plus_b}/{shots}")
    
    Delta = abs(1.0 - 0.0)
    P_succ = (1 + Delta) / 2
    print(f"\n  Δ = |μ₀² - μ₁²| = {Delta:.4f}")
    print(f"  P_succ = (1 + Δ)/2 = {P_succ:.4f}")
    
    # Non-trivial case
    print("\n" + "-" * 40)
    print("Non-trivial case: p₀=0.25 vs p₁=0.75")
    
    f_p025 = [0, 0, 0, 1]  # weight 1, p = 0.25, μ = 0.5
    f_p075 = [0, 1, 1, 1]  # weight 3, p = 0.75, μ = -0.5
    
    plus_0, perp_0, mu_sq_0 = run_helstrom_discrimination(f_p025, shots)
    plus_1, perp_1, mu_sq_1 = run_helstrom_discrimination(f_p075, shots)
    
    print(f"\n  f with p=0.25: measured μ² = {mu_sq_0:.4f} (expected: 0.25)")
    print(f"  f with p=0.75: measured μ² = {mu_sq_1:.4f} (expected: 0.25)")
    print("\n  Note: μ² is the same! Complement symmetry makes them indistinguishable.")


def demo_multi_query_strategy():
    """
    Demonstrate multi-query separable strategy (Theorem 5.1).
    """
    print("\n" + "=" * 60)
    print("DEMO 3: Multi-Query Separable Strategy (Theorem 5.1)")
    print("=" * 60)
    
    N = 4
    
    # Compare p=0 vs p=0.5 with increasing queries
    print("\nDistinguishing constant (p=0) from balanced (p=0.5)")
    print("Using separable strategy with t queries\n")
    
    f_constant = [0, 0, 0, 0]
    f_balanced = [0, 0, 1, 1]
    
    for t in [1, 5, 10, 20]:
        # Run many trials
        n_trials = 200
        
        k_constant = []
        k_balanced = []
        
        for _ in range(n_trials):
            _, _, mu_sq_c = run_helstrom_discrimination(f_constant, shots=t)
            _, _, mu_sq_b = run_helstrom_discrimination(f_balanced, shots=t)
            k_constant.append(int(round(mu_sq_c * t)))
            k_balanced.append(int(round(mu_sq_b * t)))
        
        # For constant: k should always be t (μ² = 1)
        # For balanced: k should always be 0 (μ² = 0)
        
        correct_constant = sum(1 for k in k_constant if k >= t // 2)
        correct_balanced = sum(1 for k in k_balanced if k < t // 2)
        
        accuracy = (correct_constant + correct_balanced) / (2 * n_trials)
        
        print(f"  t = {t:2d}: accuracy = {accuracy:.2%}")
        print(f"         k_constant: mean = {np.mean(k_constant):.2f}")
        print(f"         k_balanced: mean = {np.mean(k_balanced):.2f}")


def demo_success_probability():
    """
    Verify the P_succ = (1 + Δ)/2 formula empirically.
    """
    print("\n" + "=" * 60)
    print("DEMO 4: Success Probability Verification")
    print("=" * 60)
    
    N = 8  # 3 address qubits
    shots = 5000
    n_trials = 100
    
    # Test various (m0, m1) pairs
    test_cases = [
        (0, 4, "constant vs balanced"),
        (1, 3, "weight 1 vs weight 3"),
        (2, 4, "weight 2 vs weight 4"),
        (0, 1, "weight 0 vs weight 1"),
    ]
    
    print("\n  m₀    m₁    Δ_theory   P_succ_theory   P_succ_measured")
    print("  " + "-" * 55)
    
    for m0, m1, desc in test_cases:
        mu0 = 1 - 2 * m0 / N
        mu1 = 1 - 2 * m1 / N
        Delta = abs(mu0**2 - mu1**2)
        P_succ_theory = (1 + Delta) / 2
        
        # Empirical test
        correct = 0
        for _ in range(n_trials):
            # Random function with weight m0 or m1
            if np.random.random() < 0.5:
                true_m = m0
            else:
                true_m = m1
            
            ones = np.random.choice(N, true_m, replace=False)
            f = [1 if a in ones else 0 for a in range(N)]
            
            _, _, mu_sq = run_helstrom_discrimination(f, shots=1)
            
            # Decision: if measured '+', choose hypothesis with larger μ²
            if mu_sq > 0.5:  # measured '+'
                guess_m = m0 if mu0**2 > mu1**2 else m1
            else:
                guess_m = m1 if mu0**2 > mu1**2 else m0
            
            if guess_m == true_m:
                correct += 1
        
        P_succ_measured = correct / n_trials
        
        print(f"  {m0:2d}    {m1:2d}    {Delta:.4f}       {P_succ_theory:.4f}          {P_succ_measured:.3f}")


def plot_discrimination_landscape(save_plots: bool = False):
    """
    Create visualization of discrimination success probability.
    
    Args:
        save_plots: If True, save plots to PNG files. Otherwise just display.
    """
    print("\n" + "=" * 60)
    print("DEMO 5: Discrimination Landscape Visualization")
    print("=" * 60)
    
    # Use continuous bias values for smooth visualization
    resolution = 101  # 101x101 grid
    p_values = np.linspace(0, 1, resolution)
    
    # Create matrix of Δ values over (p₀, p₁)
    Delta_matrix = np.zeros((resolution, resolution))
    
    for i, p0 in enumerate(p_values):
        for j, p1 in enumerate(p_values):
            mu0 = 1 - 2 * p0
            mu1 = 1 - 2 * p1
            Delta_matrix[i, j] = abs(mu0**2 - mu1**2)
    
    P_succ_matrix = (1 + Delta_matrix) / 2
    
    # Plot 1: Discrimination landscape
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 5))
    
    extent = [0, 1, 0, 1]  # p ranges from 0 to 1
    
    im1 = ax1.imshow(Delta_matrix, cmap='viridis', origin='lower', extent=extent, aspect='equal')
    ax1.set_xlabel('Bias p₁')
    ax1.set_ylabel('Bias p₀')
    ax1.set_title('Trace Distance Δ = |μ₀² - μ₁²|')
    ax1.set_xticks(np.arange(0, 1.1, 0.1))
    ax1.set_yticks(np.arange(0, 1.1, 0.1))
    plt.colorbar(im1, ax=ax1)
    
    im2 = ax2.imshow(P_succ_matrix, cmap='RdYlGn', origin='lower', extent=extent, aspect='equal', vmin=0.5, vmax=1)
    ax2.set_xlabel('Bias p₁')
    ax2.set_ylabel('Bias p₀')
    ax2.set_title('Success Probability P_succ = (1 + Δ)/2')
    ax2.set_xticks(np.arange(0, 1.1, 0.1))
    ax2.set_yticks(np.arange(0, 1.1, 0.1))
    plt.colorbar(im2, ax=ax2)
    
    plt.tight_layout()
    if save_plots:
        plt.savefig('discrimination_landscape.png', dpi=150)
        print("\n  Saved: discrimination_landscape.png")
    else:
        print("\n  (Use --save-plots to save figures)")
    plt.close()
    
    # Plot 2: μ² vs bias
    fig, ax = plt.subplots(figsize=(8, 5))
    
    # Higher resolution curve
    p_fine = np.linspace(0, 1, 100)
    mu_sq_fine = (1 - 2 * p_fine) ** 2
    
    ax.plot(p_fine, mu_sq_fine, 'b-', linewidth=2, label='μ² = (1-2p)²')
    ax.axhline(y=0, color='gray', linestyle='--', alpha=0.5)
    ax.axvline(x=0.5, color='gray', linestyle='--', alpha=0.5)
    
    # More ticks
    ax.set_xticks(np.arange(0, 1.1, 0.1))
    ax.set_yticks(np.arange(0, 1.1, 0.1))
    
    ax.set_xlabel('Bias p = m/N', fontsize=12)
    ax.set_ylabel('μ² (observable via Helstrom)', fontsize=12)
    ax.set_title('Phase-Bias Squared vs Bias\n(Complement symmetry: p and 1-p give same μ²)', fontsize=11)
    ax.legend()
    ax.grid(alpha=0.3)
    
    plt.tight_layout()
    if save_plots:
        plt.savefig('mu_squared_vs_bias.png', dpi=150)
        print("  Saved: mu_squared_vs_bias.png")
    plt.close()


# ==============================================================================
# MAIN
# ==============================================================================

if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="Bias-Class Discrimination via U-QRAM - Qiskit Implementation"
    )
    parser.add_argument(
        '--save-plots', 
        action='store_true',
        help='Save visualization plots to PNG files'
    )
    args = parser.parse_args()
    
    print("\n" + "=" * 60)
    print("BIAS-CLASS DISCRIMINATION VIA U-QRAM")
    print("Qiskit Implementation")
    print("=" * 60)
    
    demo_phase_kickback()
    demo_helstrom_discrimination()
    demo_multi_query_strategy()
    demo_success_probability()
    
    try:
        import matplotlib
        plot_discrimination_landscape(save_plots=args.save_plots)
    except ImportError:
        print("\n(matplotlib not available, skipping plots)")
    
    print("\n" + "=" * 60)
    print("ALL DEMONSTRATIONS COMPLETE")
    print("=" * 60 + "\n")

